In-place implementation of Quantum-Gimli

We present an in-place implementation of the cryptographic permutation \textbf{Gimli}, a NIST round 2 candidate for lightweight cryptography, and provide an upper bound for the required quantum resource in depth and gate-counts. In particular, we do not use any ancilla qubits and the state that our circuit produces is not entangled with any input. This offers further freedom in the usability and allows for a widespread use in different applications in a plug-and-play manner.

==> Gimli.py <==
#!/usr/bin/env python3
from typing import List

R = 24
S = 9

Sheet = List[int]
State = List[Sheet]

"""State are seen as  a 3 x 4 x 32 array """

shift_x = 2  # a
shift_y = 1  # b
shift_z = 3  # c
rot_x = R  # d
rot_y = S  # e
rot_z = 0  # f


def rot(x: int, n: int) -> int:
    """Bitwise rotation (to the left) of n bits considering the \
    string of bits is 32 bits long"""
    x %= 1 << 32
    n %= 32
    # if n == 0:
    # print(hex(x), "=>", hex((x >> (32 - n)) | (x << n) % (1 << 32)))
    return (x >> (32 - n)) | (x << n) % (1 << 32)


def non_lin_perm_96(sheet: Sheet, a: int, b: int, c: int, d: int, e: int, f: int) -> Sheet:
    """Apply the non linear permutation on the 96 sheet of the state"""

    x,y,z = sheet
    x,y,z = rot(x,d),rot(y,e),rot(z,f)
    x,y,z = (
      x ^ (z << 1) ^ ((y & z) << a),
      y ^ x ^ ((x | z) << b),
      z ^ y ^ ((x & y) << c)
    )
    sheet[0] = z % (1 << 32)
    sheet[1] = y % (1 << 32)
    sheet[2] = x % (1 << 32)
    return sheet


def small_swap(state: State) -> State:
    for j in range(1):
        state[0][j], state[1][j], state[2][j], state[3][j] \
            = state[1][j], state[0][j], state[3][j], state[2][j]
    return state


def big_swap(state: State) -> State:
    for j in range(1):
        state[0][j], state[1][j], state[2][j], state[3][j] \
            = state[2][j], state[3][j], state[0][j], state[1][j]
    return state


def print_to_hex(x):
    for i in range(3):
        print(hex(x[0][i])[2:].zfill(8), hex(x[1][i])[2:].zfill(8), hex(x[2][i])[2:].zfill(8),
              hex(x[3][i])[2:].zfill(8), "")
    print("----------------------")

def gimli(state: State) -> State:
    """ Number of rounds has still to be determined """
    for outer_rounds in range(6):

        """ Apply the inner diffusion (96 bits) on the sheet """
        for inner_rounds in range(4):

            """ Apply the 96 Non linear permutation on each sheet """
            for i_sheet in range(4):
                state[i_sheet] = non_lin_perm_96(state[i_sheet], shift_x, shift_y, shift_z, rot_x, rot_y, rot_z)

            if inner_rounds == 0:
                state = small_swap(state)
            if inner_rounds == 2:
                state = big_swap(state)
            if inner_rounds == 0:
                state[0][0] ^= 0x9e377900
                state[0][0] ^= 24 - (outer_rounds * 4 + inner_rounds)

    return state


==> Gimli_Test.py <==
#!/usr/bin/env python3
import copy
import random

import Gimli
import Quantum_Gimli_Classic as Quantum_Gimli

def TestRun():
    """ Generate random State """
    State = [[random.randint(0,2**32-1) for i in range(3)] for j in range(4)]

    """ Copy state for both algorithms """
    State1 = copy.deepcopy(State)
    State2 = copy.deepcopy(State)

    """ Run both algorithms """
    Gimli_State         = Gimli.gimli(State1)
    Quantum_Gimli_State = Quantum_Gimli.Qcircuit_Gimli(State2)

    """ Check if the result is the same """
    return Quantum_Gimli_State==Gimli_State



if __name__ == '__main__':
    print("Result of the test:",TestRun())


==> Quantum_Gimli.py <==
#!/usr/bin/env python3

from qiskit import QuantumCircuit, ClassicalRegister, QuantumRegister

R = 24
S = 9

Number_of_rounds    = 24
Word_length         = 32

"""State are seen as  a 3 x 4 x 32 array """

shift_x = 2  # a
shift_y = 1  # b
shift_z = 3  # c
rot_x = R  # d
rot_y = S  # e
rot_z = 0  # f

"""Implantation of the Algorithm 2 Quantum-Gimli"""

s = [[[k+Word_length*i+3*Word_length*j for k in range(Word_length)] for j in range(4)] for i in range(3)]

circuit = QuantumCircuit(3*4*Word_length)

def Qcircuit_Gimli():
    for round in reversed(range(1,Number_of_rounds+1)):
        SP_Box()
        if 0 == round % 4:
            small_swap()
            Add_constant(round)
        if 2 == round % 4:
            big_swap()
    return circuit

def SP_Box():
    """Apply the non linear permutation on the 96 sheet of the state"""
    for j in range(4):
        SP_Box_shift(j)
        SP_Box_T(j)
        SP_Box_swap(j)

def SP_Box_shift(j):
    s[0][j] = s[0][j][rot_x:] + s[0][j][:rot_x]
    s[1][j] = s[1][j][rot_y:] + s[1][j][:rot_y]

def SP_Box_T(j):
    for index in range(Word_length):
        SP_Box_T_iteration(j,index)

def SP_Box_T_iteration(j,index):
    """Direct implantation of the circuit from the paper"""
    # z'_i
    circuit.cx(s[1][j][index],s[2][j][index])
    if index+shift_z<Word_length:
        circuit.ccx(s[0][j][index+shift_z],s[1][j][index+shift_z],s[2][j][index],)

    # y'_i
    circuit.cx(s[0][j][index],s[1][j][index])
    if index+shift_y<Word_length:
        circuit.x(s[0][j][index+shift_y])
        circuit.x(s[2][j][index+shift_y])
        circuit.ccx(s[0][j][index+shift_y],s[2][j][index+shift_y],s[1][j][index])
        circuit.x(s[0][j][index+shift_y])
        circuit.x(s[2][j][index+shift_y])
        circuit.x(s[1][j][index])

    # x'_i
    if index+1<Word_length:
        circuit.cx(s[2][j][index+1],s[0][j][index])
    if index+shift_x<Word_length:
        circuit.ccx(s[1][j][index+shift_x],s[2][j][index+shift_x],s[0][j][index])

def SP_Box_swap(j):
    classic_buffer  = s[0][j]
    s[0][j]         = s[2][j]
    s[2][j]         = classic_buffer

def small_swap():
    classic_buffer  = s[0][0]
    s[0][0]         = s[0][1]
    s[0][1]         = classic_buffer

    classic_buffer  = s[0][2]
    s[0][2]         = s[0][3]
    s[0][3]         = classic_buffer

def big_swap():
    classic_buffer  = s[0][0]
    s[0][0]         = s[0][2]
    s[0][2]         = classic_buffer

    classic_buffer  = s[0][1]
    s[0][1]         = s[0][3]
    s[0][3]         = classic_buffer

def Add_constant(r):
    bin_r=bin(2**Word_length+r)[3:]
    bin_c=bin(0x9e377900)[2:]
    for index in range(Word_length):
        if bin_r[index]!=bin_c[index]:
            circuit.x(s[0][0][index])

""" Test """
from qiskit.tools.visualization import plot_histogram
from qiskit.tools.visualization import circuit_drawer

qc = Qcircuit_Gimli()

print("Normal:")
print(qc.depth())
print(qc.size())
print(qc.count_ops())
from qiskit.compiler import transpile
print("")
print("Trans_0:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx', 'ccx'], optimization_level=0)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_1:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx', 'ccx'], optimization_level=1)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_2:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx', 'ccx'], optimization_level=2)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_3:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx', 'ccx'], optimization_level=3)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())

print("")
print("Trans_0:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx'], optimization_level=0)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_1:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx'], optimization_level=1)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_2:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx'], optimization_level=2)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())
print("")
print("Trans_3:")
qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx'], optimization_level=3)
print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())

"""
#qc_new = transpile(qc,basis_gates = ['x', 't', 'h', 'tdg', 'cx'], optimization_level=3)
qc_new = transpile(qc, optimization_level=3)

print(qc_new.depth())
print(qc_new.size())
print(qc_new.count_ops())"""


==> Quantum_Gimli_Classic.py <==
#!/usr/bin/env python3

R = 24
S = 9

Number_of_rounds    = 24
Word_length         = 32

"""State are seen as  a 3 x 4 x 32 array """

shift_x = 2  # a
shift_y = 1  # b
shift_z = 3  # c
rot_x = R  # d
rot_y = S  # e
rot_z = 0  # f

"""Classical simulation of the used gates"""

def x(bit):
    return (bit+1)%2

def cx(control,bit):
    return (bit+control)%2

def ccx(control_1,control_2,bit):
    if control_1 == 1 and control_2 == 1:
        bit = (bit+1)%2
    return bit

"""Classical implantation of the quantum circuit"""
Label_list = [[[k+Word_length*i+3*Word_length*j for k in range(Word_length)] for j in range(4)] for i in range(3)]

def Qcircuit_Gimli(State):
    # Reset Label_List
    for i in range(3):
        Label_list[i] = [[k+Word_length*i+3*Word_length*j for k in range(Word_length)] for j in range(4)]

    Bits = convert_state_into_bits(State)
    for round in reversed(range(1,Number_of_rounds+1)):
        SP_Box(Bits)
        if 0 == round%4:
            small_swap()
            Add_constant(round,Bits)
        if 2 == round%4:
            big_swap()
    Bits = end_swap(Bits)
    State = convert_bits_into_state(Bits)
    return State

def convert_state_into_bits(State):
    Bits = []
    for j in range(4):
        for i in range(3):
            integer = State[j][i]
            for entity in bin(integer)[2:].zfill(Word_length):
                if entity == "0":
                    Bits += [0]
                else:
                    Bits += [1]
    return Bits

def convert_bits_into_state(Bits):
    State = [[0x0 for i in range(3)] for j in range(4)]
    for i in range(3):
        for j in range(4):
            State[j][i] = int(vector_into_bin(Bits[Word_length*i+3*Word_length*j:Word_length*(i+1)+3*Word_length*j]),2)
    return State

def vector_into_bin(vector):
    b=""
    for entity in vector:
        if entity == 0:
            b+="0"
        else:
            b+="1"
    return b

def SP_Box(Bits):
    """Apply the non linear permutation on the 96 sheet of the state"""
    for j in range(4):
        SP_Box_shift(j)
        SP_Box_T(j,Bits)
        SP_Box_swap(j)

def SP_Box_shift(j):
    Label_list[0][j] = Label_list[0][j][rot_x:]  + Label_list[0][j][:rot_x]
    Label_list[1][j] = Label_list[1][j][rot_y:]  + Label_list[1][j][:rot_y]

def SP_Box_T(j,Bits):
    for index in range(Word_length):
        SP_Box_T_iteration(j,index,Bits)

def SP_Box_T_iteration(j,index,Bits):
    """Direct implantation of the circuit from the paper"""
    # z'_i
    Bits[Label_list[2][j][index]] = cx(Bits[Label_list[2][j][index]],Bits[Label_list[1][j][index]])

    if index+shift_z < Word_length:
        Bits[Label_list[2][j][index]] = ccx(Bits[Label_list[0][j][index+shift_z]],Bits[Label_list[1][j][index+shift_z]],Bits[Label_list[2][j][index]])

    # y'_i
    Bits[Label_list[1][j][index]] = cx(Bits[Label_list[1][j][index]],Bits[Label_list[0][j][index]])
    if index+shift_y < Word_length:
        Bits[Label_list[0][j][index+shift_y]] =   x(Bits[Label_list[0][j][index+shift_y]])
        Bits[Label_list[2][j][index+shift_y]] =   x(Bits[Label_list[2][j][index+shift_y]])
        Bits[Label_list[1][j][index]]   = ccx(Bits[Label_list[0][j][index+shift_y]],Bits[Label_list[2][j][index+shift_y]],Bits[Label_list[1][j][index]])
        Bits[Label_list[0][j][index+shift_y]] =   x(Bits[Label_list[0][j][index+shift_y]])
        Bits[Label_list[2][j][index+shift_y]] =   x(Bits[Label_list[2][j][index+shift_y]])
        Bits[Label_list[1][j][index]]   =   x(Bits[Label_list[1][j][index]])

    # x'_i
    if index+1 < Word_length:
        Bits[Label_list[0][j][index]] = cx(Bits[Label_list[2][j][index+1]],Bits[Label_list[0][j][index]])

    if index+shift_x < Word_length:
        Bits[Label_list[0][j][index]] = ccx(Bits[Label_list[1][j][index+shift_x]],Bits[Label_list[2][j][index+shift_x]],Bits[Label_list[0][j][index]])


def SP_Box_swap(j):
    classic_buffer      = Label_list[0][j]
    Label_list[0][j]    = Label_list[2][j]
    Label_list[2][j]    = classic_buffer

def small_swap():
    classic_buffer      = Label_list[0][0]
    Label_list[0][0]    = Label_list[0][1]
    Label_list[0][1]    = classic_buffer

    classic_buffer      = Label_list[0][2]
    Label_list[0][2]    = Label_list[0][3]
    Label_list[0][3]    = classic_buffer

def big_swap():
    classic_buffer      = Label_list[0][0]
    Label_list[0][0]    = Label_list[0][2]
    Label_list[0][2]    = classic_buffer

    classic_buffer      = Label_list[0][1]
    Label_list[0][1]    = Label_list[0][3]
    Label_list[0][3]    = classic_buffer

def end_swap(Bits):
    New_Bits = [0 for i in range(Word_length*12)]
    for i in range(3):
        for j in range(4):
            for k in range(Word_length):
                New_Bits[k+Word_length*i+3*Word_length*j] = Bits[Label_list[i][j][k]]
    return New_Bits

def Add_constant(r,Bits):
    bin_r = bin(2**Word_length+r)[3:]
    bin_c = bin(0x9e377900)[2:]
    for index in range(Word_length):
        if bin_r[index] != bin_c[index]:
            Bits[Label_list[0][0][index]] = x(Bits[Label_list[0][0][index]])

def print_to_hex(x):
    for i in range(3):
        print(hex(x[0][i])[2:].zfill(8), hex(x[1][i])[2:].zfill(8), hex(x[2][i])[2:].zfill(8),
              hex(x[3][i])[2:].zfill(8), "")
    print("----------------------")

def print_to_bin(x):
    for i in range(3):
        print(bin(x[0][i])[2:].zfill(32), bin(x[1][i])[2:].zfill(32), bin(x[2][i])[2:].zfill(32),
              bin(x[3][i])[2:].zfill(32), "")
    print("----------------------")

